Full Counting Statistics of Charge in Chaotic Many-body Quantum Systems

We investigate the full counting statistics of charge transport in $U(1)$-symmetric random unitary circuits. We consider an initial mixed state prepared with a chemical potential imbalance between the left and right halves of the system, and study the fluctuations of the charge transferred across the central bond in typical circuits. Using an effective replica statistical mechanics model and a mapping onto an emergent classical stochastic process valid at large onsite Hilbert space dimension, we show that charge transfer fluctuations approach those of the symmetric exclusion process at long times, with subleading $t^{-1/2}$ quantum corrections. We discuss our results in the context of fluctuating hydrodynamics and macroscopic fluctuation theory of classical non-equilibrium systems, and check our predictions against direct matrix-product state calculations.

==> Paper/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d2db34e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy\n",
    "import pickle\n",
    "import copy\n",
    "\n",
    "#### 4th Cumulant, Kurtosis at equilibrium\n",
    "\n",
    "### Need to compute <rr|T_1^t|ll>, <r|T_1^t|l>, <r,r|T_2^t|l,l>\n",
    "\n",
    "### Define states ll and rr\n",
    "\n",
    "def mapping(x1,x2):\n",
    "    x = min(x1,x2)\n",
    "    y = x1+x2-x\n",
    "    return int(np.around(x+(y-1)*(y-2)/2,0))\n",
    "\n",
    "def ket1(x1,x2,L):\n",
    "    x = min(x1,x2)\n",
    "    y = x1+x2-x\n",
    "    label = int(np.around(x+(y-1)*(y-2)/2,0))\n",
    "    temp = np.eye(int(np.around(L*(L-1)/2,0)))\n",
    "    return temp[label-1]\n",
    "\n",
    "def ket2(x,L):\n",
    "    return np.eye(L)[x-1]\n",
    "\n",
    "def RR(L):\n",
    "    dim1 = int(np.around(L*(L-1)/2,0))\n",
    "\n",
    "    RR = np.zeros((dim1))\n",
    "    for x2 in range(L//2+1,L+1):\n",
    "        for x1 in range(L//2+1,x2):\n",
    "            RR += ket1(x1,x2,L)\n",
    "    return RR\n",
    "\n",
    "def LL(L):\n",
    "    dim1 = int(np.around(L*(L-1)/2,0))\n",
    "\n",
    "    ll = np.zeros((dim1))\n",
    "    for x2 in range(2,L//2+1):\n",
    "        for x1 in range(1,x2):\n",
    "            ll += ket1(x1,x2,L)\n",
    "    return ll\n",
    "\n",
    "def TT(L):\n",
    "    ### this is supposed to be the GS, i.e., unbiased sum over all magnon configurations\n",
    "    dim1 = int(np.around(L*(L-1)/2,0))\n",
    "\n",
    "    tt = np.zeros((dim1))\n",
    "    for x2 in range(2,L+1):\n",
    "        for x1 in range(1,x2):\n",
    "            tt += ket1(x1,x2,L)\n",
    "    return tt\n",
    "\n",
    "def R_R(L):\n",
    "    r_ = np.zeros((L))\n",
    "    for x in range(L//2+1,L+1):\n",
    "        r_ += ket2(x,L)\n",
    "    r_r = np.kron(r_,r_)\n",
    "    return np.reshape(r_r,(L**2))\n",
    "\n",
    "def L_L(L):\n",
    "    l_ = np.zeros((L))\n",
    "    for x in range(1,L//2+1):\n",
    "        l_ += ket2(x,L)\n",
    "    l_l = np.kron(l_,l_)\n",
    "    return np.reshape(l_l,(L**2))\n",
    "\n",
    "def T_T(L):\n",
    "    t_ = np.zeros((L))\n",
    "    for x in range(1,L+1):\n",
    "        t_ += ket2(x,L)\n",
    "    t_t = np.kron(t_,t_)\n",
    "    return np.reshape(t_t,(L**2))\n",
    "\n",
    "def R_(L):\n",
    "    r_ = np.zeros((L))\n",
    "    for x in range(L//2+1,L+1):\n",
    "        r_ += ket2(x,L)\n",
    "    return r_\n",
    "\n",
    "def L_(L):\n",
    "    l_ = np.zeros((L))\n",
    "    for x in range(1,L//2+1):\n",
    "        l_ += ket2(x,L)\n",
    "    return l_\n",
    "\n",
    "def T_(L):\n",
    "    t_ = np.zeros((L))\n",
    "    for x in range(1,L+1):\n",
    "        t_ += ket2(x,L)\n",
    "    return t_\n",
    "\n",
    "### Define time evolution\n",
    "\n",
    "### One magnon evolution\n",
    "\n",
    "def SingleRailOneMagnon_odd_update(L,state):\n",
    "    wstate = np.sqrt(0.5)*(np.array((1,1)))\n",
    "    gate2 = np.outer(wstate,wstate)\n",
    "    newstate = np.zeros((L))\n",
    "    for j in range(0,L-1,2):\n",
    "        statejjp1 = state[j:j+2]\n",
    "        newstate[j:j+2] += np.dot(gate2,statejjp1)\n",
    "    return newstate\n",
    "\n",
    "def SingleRailOneMagnon_even_update(L,state):\n",
    "    wstate = np.sqrt(0.5)*(np.array((1,1)))\n",
    "    gate2 = np.outer(wstate,wstate)\n",
    "    newstate = np.zeros((L))\n",
    "    for j in range(1,L-1,2):\n",
    "        x = j+1\n",
    "        statejjp1 = state[j:j+2]\n",
    "        newstate[j:j+2] += np.dot(gate2,statejjp1)\n",
    "    ## deal with sites 1 and L \n",
    "    newstate[0] += state[0]\n",
    "    newstate[L-1] += state[L-1]\n",
    "    return newstate\n",
    "    \n",
    "### 1 + 1 magnon evolution\n",
    "\n",
    "def TwoRail_odd_update(L,state,lam):\n",
    "    state = np.reshape(state,(L,L))\n",
    "    tempstate = copy.deepcopy(state)\n",
    "    wstate = np.sqrt(0.5)*(np.array((1,1)))\n",
    "    vstate = np.sqrt(0.5)*np.array((1,-1))\n",
    "    gate = np.outer(wstate,wstate)\n",
    "    for y in range(L):\n",
    "        for i in range(0,L-1,2):\n",
    "            x = i+1\n",
    "            state[x-1:x+1,y] = np.dot(gate,state[x-1:x+1,y])\n",
    "    for y in range(L):\n",
    "        for i in range(0,L-2,2):\n",
    "            x = i+1\n",
    "            state[y,x-1:x+1] = np.dot(gate,state[y,x-1:x+1])\n",
    "    \n",
    "    ### add the interactions between rails, use the state stored in tempstate\n",
    "    vgate = np.outer(vstate,vstate)\n",
    "    tempstate1 = copy.deepcopy(tempstate)\n",
    "    newstate1 = np.zeros((L,L))\n",
    "    ### The 1 - 2 interaction\n",
    "    for i in range(0,L-1,2): # position of magnon in rail 1,2\n",
    "        x = i+1\n",
    "        newstate1[x-1:x+1,x-1:x+1] = np.reshape(np.dot(np.kron(vgate,vgate),np.reshape(tempstate1[x-1:x+1,x-1:x+1],(4))),(2,2))\n",
    "    \n",
    "    state = state + lam*newstate1\n",
    "    return np.reshape(state,(L**2))\n",
    "\n",
    "def TwoRail_even_update(L,state,lam):\n",
    "    ### write the Even-Odd bond update step.\n",
    "    state = np.reshape(state,(L,L))\n",
    "    tempstate = copy.deepcopy(state)\n",
    "    wstate = np.sqrt(0.5)*(np.array((1,1)))\n",
    "    vstate = np.sqrt(0.5)*np.array((1,-1))\n",
    "    wgate = np.outer(wstate,wstate)\n",
    "    vgate = np.outer(vstate,vstate)\n",
    "    for y in range(L):\n",
    "        for i in range(1,L-1,2):\n",
    "            x = i+1\n",
    "            state[x-1:x+1,y] = np.dot(wgate,state[x-1:x+1,y])\n",
    "    for y in range(L):\n",
    "        for i in range(1,L-1,2):\n",
    "            x = i+1\n",
    "            state[y,x-1:x+1] = np.dot(wgate,state[y,x-1:x+1])\n",
    "\n",
    "    ### add the interactions between rails, use the state stored in tempstate\n",
    "    tempstate1 = copy.deepcopy(tempstate)\n",
    "    newstate1 = np.zeros((L,L))\n",
    "    ### The 1 - 2 interaction \n",
    "    for i in range(1,L-1,2): # position of magnon in rail 1,2\n",
    "        x = i+1\n",
    "        newstate1[x-1:x+1,x-1:x+1] = np.reshape(np.dot(np.kron(vgate,vgate),np.reshape(tempstate1[x-1:x+1,x-1:x+1],(4))),(2,2))\n",
    "\n",
    "    state = state + lam*newstate1\n",
    "    return np.reshape(state,(L**2))\n",
    "\n",
    "### Two magnon evolution\n",
    "\n",
    "def SingleRailTwoMagnon_odd_update(L,state): ### THIS APPEARS TO WORK!\n",
    "    dim1 = int(np.around(L*(L-1)/2,0))\n",
    "    state = np.reshape(state,(dim1)) # |state> = sum_{s1,s2} |s1> \\otimes |s2>\n",
    "    tempstate = copy.deepcopy(state)\n",
    "    wstate = np.sqrt(0.5)*(np.array((1,1)))\n",
    "    gate1 = np.outer(np.kron(wstate,wstate),np.kron(wstate,wstate))\n",
    "    gate2 = np.outer(wstate,wstate)\n",
    "            \n",
    "    ## consider magnons in different odd-even pairs first\n",
    "    state1 = tempstate\n",
    "    newstate1 = np.zeros((dim1))\n",
    "    for j in range(2,L-1,2):\n",
    "        x2 = j+1\n",
    "        for k in range(0,j,2):\n",
    "            x1 = k+1\n",
    "            x1x2 = mapping(x1,x2)-1\n",
    "            x1p1x2 = mapping(x1+1,x2)-1\n",
    "            x1x2p1 = mapping(x1,x2+1)-1\n",
    "            x1p1x2p1 = mapping(x1+1,x2+1)-1\n",
    "            state1_kkp1_jjp1 = np.array((state1[x1x2],state1[x1x2p1],state1[x1p1x2],state1[x1p1x2p1]))\n",
    "            newstate1_kkp1_jjp1 = np.dot(gate1,state1_kkp1_jjp1)\n",
    "            newstate1[x1x2] = newstate1_kkp1_jjp1[0]\n",
    "            newstate1[x1x2p1] = newstate1_kkp1_jjp1[1]\n",
    "            newstate1[x1p1x2] = newstate1_kkp1_jjp1[2]\n",
    "            newstate1[x1p1x2p1] = newstate1_kkp1_jjp1[3]\n",
    "    ### now consider magnons in the same odd-even pair\n",
    "    for j in range(0,L-1,2):\n",
    "        x1 = j+1\n",
    "        x1x2 = mapping(x1,x1+1)-1\n",
    "        newstate1[x1x2] = state1[x1x2]\n",
    "    \n",
    "    return np.reshape(newstate1,(dim1))\n",
    "\n",
    "def SingleRailTwoMagnon_even_update(L,state):\n",
    "    dim1 = int(np.around(L*(L-1)/2,0))\n",
    "    state = np.reshape(state,(dim1)) # |state> = sum_{s1,s2} |s1> \\otimes |s2>\n",
    "    tempstate = copy.deepcopy(state)\n",
    "    wstate = np.sqrt(0.5)*(np.array((1,1)))\n",
    "    gate1 = np.outer(np.kron(wstate,wstate),np.kron(wstate,wstate))\n",
    "    gate2 = np.outer(wstate,wstate)\n",
    "        \n",
    "    ## consider magnons in different even-odd pairs first\n",
    "    state1 = state\n",
    "    newstate1 = np.zeros((dim1))\n",
    "    for j in range(3,L-1,2):\n",
    "        x2 = j+1\n",
    "        for k in range(1,j,2):\n",
    "            x1 = k+1\n",
    "            x1x2 = mapping(x1,x2)-1\n",
    "            x1p1x2 = mapping(x1+1,x2)-1\n",
    "            x1x2p1 = mapping(x1,x2+1)-1\n",
    "            x1p1x2p1 = mapping(x1+1,x2+1)-1\n",
    "            state1_kkp1_jjp1 = np.array((state1[x1x2],state1[x1x2p1],state1[x1p1x2],state1[x1p1x2p1]))\n",
    "            gate = np.outer(np.kron(wstate,wstate),np.kron(wstate,wstate))\n",
    "            newstate1_kkp1_jjp1 = np.dot(gate,state1_kkp1_jjp1)\n",
    "            newstate1[x1x2] = newstate1_kkp1_jjp1[0]\n",
    "            newstate1[x1x2p1] = newstate1_kkp1_jjp1[1]\n",
    "            newstate1[x1p1x2] = newstate1_kkp1_jjp1[2]\n",
    "            newstate1[x1p1x2p1] = newstate1_kkp1_jjp1[3]\n",
    "    ### now consider one magnon at position 1 and one in the bulk\n",
    "    for j in range(1,L-1,2):\n",
    "        x2 = j+1\n",
    "        x1 = 1\n",
    "        x1x2 = mapping(x1,x2)-1\n",
    "        x1x2p1 = mapping(x1,x2+1)-1\n",
    "        state1_1_jjp1 = np.array((state1[x1x2],state1[x1x2p1]))\n",
    "        gate = np.outer(np.kron(np.array((1)),wstate),np.kron(np.array((1)),wstate))\n",
    "        newstate1_1_jjp1 = np.dot(gate,state1_1_jjp1)\n",
    "        newstate1[x1x2] = newstate1_1_jjp1[0]\n",
    "        newstate1[x1x2p1] = newstate1_1_jjp1[1]\n",
    "            \n",
    "    ### now consider one magnon at position L and one in the bulk\n",
    "    for j in range(1,L-1,2):\n",
    "        x1 = j+1\n",
    "        x2 = L\n",
    "        x1x2 = mapping(x1,x2)-1\n",
    "        x1p1x2 = mapping(x1+1,x2)-1\n",
    "        state1_jjp1_L = np.array((state1[x1x2],state1[x1p1x2]))\n",
    "        gate = np.outer(np.kron(wstate,np.array((1))),np.kron(wstate,np.array((1))))\n",
    "        newstate1_jjp1_L = np.dot(gate,state1_jjp1_L)\n",
    "        newstate1[x1x2] = newstate1_jjp1_L[0]\n",
    "        newstate1[x1p1x2] = newstate1_jjp1_L[1]\n",
    "            \n",
    "    ### now consider one magnon at site 1 and one at site L\n",
    "    x1x2 = mapping(1,L)-1\n",
    "    state1_1_L = np.array((state1[x1x2]))\n",
    "    newstate1[x1x2] = state1_1_L\n",
    "        \n",
    "    ### now consider magnons in the same odd-even pair\n",
    "    for j in range(1,L-1,2):\n",
    "        x1 = j+1\n",
    "        x1x2 = mapping(x1,x1+1)-1\n",
    "        newstate1[x1x2] = state1[x1x2]\n",
    "        \n",
    "    newstate1\n",
    "        \n",
    "    return np.reshape(newstate1,(dim1))\n",
    "\n",
    "### Run simulation and gather data\n",
    "\n",
    "def TwoMagnonSim(L,tmax,lam):\n",
    "    dim1 = int(np.around(L*(L-1)/2,0))\n",
    "    rr = copy.deepcopy(rr0)\n",
    "    ll = copy.deepcopy(ll0)\n",
    "    tt = copy.deepcopy(tt0)\n",
    "    r_ = copy.deepcopy(r_0)\n",
    "    l_ = copy.deepcopy(l_0)\n",
    "    t_ = copy.deepcopy(t_0)\n",
    "    r_r = copy.deepcopy(r_r0)\n",
    "    l_l = copy.deepcopy(l_l0)\n",
    "    t_t = copy.deepcopy(t_t0)\n",
    "    \n",
    "    results = {'L': L, 'lam': lam, 'C4': [], 'KurtSEP': [], 'KurtProxy': [], 'llrr': [], 'lr': [], 'l_lr_r': [], 'norm1': [], 'norm2': [], 'norm3': [], 'll': [], 'l': [], 'l_l': []}\n",
    "    results['llrr'].append(np.dot(ll,rr))\n",
    "    results['lr'].append(np.dot(l_,r_))\n",
    "    results['l_lr_r'].append(np.dot(l_l,r_r))\n",
    "    results['C4'].append((3/2)*results['llrr'][-1]-(3/4)*results['l_lr_r'][-1])\n",
    "    results['norm1'].append(np.dot(l_,t_))\n",
    "    results['norm2'].append(np.dot(ll,tt))\n",
    "    results['norm3'].append(np.dot(l_l,t_t))\n",
    "    results['ll'].append(ll)\n",
    "    results['l'].append(l_)\n",
    "    results['l_l'].append(l_l)    \n",
    "    \n",
    "    t = 0\n",
    "    ### Evolve the state\n",
    "    while t < tmax:\n",
    "        ll = SingleRailTwoMagnon_even_update(L,ll)\n",
    "        ll = SingleRailTwoMagnon_odd_update(L,ll)\n",
    "        l_ = SingleRailOneMagnon_even_update(L,l_)\n",
    "        l_ = SingleRailOneMagnon_odd_update(L,l_)\n",
    "        l_l = TwoRail_even_update(L,l_l,lam)\n",
    "        l_l = TwoRail_odd_update(L,l_l,lam)        \n",
    "        results['llrr'].append(np.dot(ll,rr))\n",
    "        results['lr'].append(np.dot(l_,r_))\n",
    "        results['l_lr_r'].append(np.dot(l_l,r_r))\n",
    "        results['KurtSEP'].append(6*np.dot(ll,rr)/np.dot(l_,r_)**2)\n",
    "        results['KurtProxy'].append(6*np.dot(ll,rr)/np.dot(l_l,r_r))\n",
    "        results['C4'].append((3/2)*results['llrr'][-1]-(3/4)*results['l_lr_r'][-1])\n",
    "        results['norm1'].append(np.dot(l_,t_))\n",
    "        results['norm2'].append(np.dot(ll,tt))\n",
    "        results['norm3'].append(np.dot(l_l,t_t))\n",
    "        results['ll'].append(ll)\n",
    "        results['l'].append(l_)\n",
    "        results['l_l'].append(l_l)\n",
    "        \n",
    "        results_dic[lam] = results\n",
    "        with open(filename, 'wb') as f:\n",
    "            pickle.dump(results_dic,f)\n",
    "        t += 1\n",
    "    \n",
    "    return results\n",
    "\n",
    "L = 120\n",
    "tmax = 120\n",
    "\n",
    "dimlist = [0.845,0.85,0.875,0.9,0.95,1,1.5,2,3,4]\n",
    "lamlist = [1/(4*d**4-1) for d in dimlist]\n",
    "#lamlist = [0,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,0.95,0.99]\n",
    "results_dic = {}\n",
    "\n",
    "filename = 'Kurtosis_C4_SEP_vs_Stoch_%d.pkl'%L\n",
    "\n",
    "rr0 = RR(L)\n",
    "ll0 = LL(L)\n",
    "tt0 = TT(L)\n",
    "r_0 = R_(L)\n",
    "l_0 = L_(L)\n",
    "t_0 = T_(L)\n",
    "r_r0 = R_R(L)\n",
    "l_l0 = L_L(L)\n",
    "t_t0 = T_T(L)\n",
    "\n",
    "for lam in lamlist:\n",
    "    TwoMagnonSim(L,tmax,lam)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "41c9ba5f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:tenpy]",
   "language": "python",
   "name": "conda-env-tenpy-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

